A Rapidly Converging Machin-like Formula for $\pi$

We present a simple recurrent formula to generate the Machin-like expression for calculating $\pi/4$. The method works for any denominator in the starting term and always provides a finite decomposition. We show that the terms in the Machin-like formula decrease so rapidly that the Lehmer's measure can be made arbitrarily small only by selecting the first term. We introduce the concept of the partial Machin-like formula. While the growth of the integer numbers may quickly render the computer implementation impractical, the same reason restricts the total contribution of the high terms. If the required precision is known in advance, the subset of the expression may be selected to satisfy it. We also present the Python program to compute the terms of the Machin-like formula (full and partial), and its Lehmer's measure.

==> machin-partial.py <==
import math;

def log10(x) :
    return math.log(x) / math.log(10);

def str_x_or_lg(nm, x) :   # def. lg(x) := log10(x)
    if x < 1e200 :
        return nm + " " + str(x);
    return "lg " + nm + " " + str(log10(x));

part = int(input("Partial ? (1=yes, 0=no) > "));
Q = int(input("Start Q > "));

A = 1;
B = 1;
QS = 1;
M = 0;
Q0 = Q;
QQ = [];
br = 0;

# first term
while A*Q >= B :
    print(str_x_or_lg("A", A), str_x_or_lg("B", B));

    M = M + 1;
    tmpA = A * Q - B;
    B = B * Q + A;
    A = tmpA;

# check other approximation for the first term
tmpA = A * Q - B;
tmpB = B * Q + A;
if A * tmpB + B * tmpA > 0 :
    QS = -1;
    M = M + 1;
    A = -tmpA;
    B = tmpB;
    print(str_x_or_lg("A", A), str_x_or_lg("B", B));

print("M", M, "\n---");

# higher terms
while A > 0 :
    print(str_x_or_lg("A", A), str_x_or_lg("B", B));

    Q = (B + A - 1) // A;

    tmpA = A * Q - B;
    tmpA1 = tmpA - A;

    if abs(tmpA) > abs(tmpA1) :
        Q = Q - 1;
        tmpA = tmpA1;

    B = B * Q + A;
    A = tmpA;

    QQ.append(QS * Q);  # trace the sign in q_k

    if A < 0 :
        A = -A;
        QS = -QS;

    if part > 0 and log10(Q) > 1000000 :
        print("break");
        br = 1;
        break;  # for partial series

# Lehmer measure
L = 1 / log10(Q0);
print("---\nM", M, str_x_or_lg("Q", Q0));
for q1 in QQ :
    L = L + 1 / log10(abs(q1));
    str_sign = ("(+)" if q1>0 else "(-)");
    print(str_sign, str_x_or_lg("Q", abs(q1)));

if br > 0 :  # remaining sum in the partial series is less 
    L = L + 1 / log10(abs(QQ[-1]));     # than the last term

# Pi sum for sanity check
S = M*math.atan(1/Q0);
for q1 in QQ :
    S = S + math.atan(1/q1);

say = ("(brk)\n---\nLem <" if br>0 else "---\nLem");
print(say, L, "\nPi", 4*S);

# notable fraction: 22/7
# https://www.britannica.com/science/pi-mathematics

